Holographic Cosmological Backgrounds, Wilson Loop (De)confinement and Dilaton Singularities

We review a construction of holographic geometries dual to N=4 SYM theory on a Friedmann-Robertson-Walker background and in the presence or absence of a gluon condensate and instanton density. We find the most general solution with arbitrary scale factor and show that it is diffeomorphic to topological black holes. We introduce a time-dependent boundary cosmological constant \lambda(t) and show energy-momentum conservation in this background. For constant \lambda, the deconfinement properties of the temporal Wilson loop are analysed. In most cases the Wilson loop confines throughout cosmological evolution. However, there is an exceptional case which shows a transition from deconfinement at early times to confinement at late times. We classify the presence or absence of horizons, with important implications for the Wilson loop.

==> WilsonLoopTension.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     71713,       1737]
NotebookOptionsPosition[     70310,       1687]
NotebookOutlinePosition[     70691,       1703]
CellTagsIndexPosition[     70648,       1700]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.541574622143654*^9, 3.5415746232512555`*^9}, {
  3.5415749347440033`*^9, 3.541574935305604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Defining", " ", "the", " ", "Dilaton", " ", "Solution"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]1", "=", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"+", "k"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["k", "2"], "+", 
          FractionBox[
           RowBox[{"4", " ", "c"}], 
           SuperscriptBox["R", "2"]]}]]}]], 
      SqrtBox["2"]]}], ";", 
    RowBox[{"\[Xi]2", "=", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", "k"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["k", "2"], "+", 
          FractionBox[
           RowBox[{"4", " ", "c"}], 
           SuperscriptBox["R", "2"]]}]]}]], 
      SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{
      "r_", ",", "R_", ",", "a0_", ",", "c_", ",", "\[Lambda]_", ",", "R_"}], 
      "]"}], "=", 
     RowBox[{
      RowBox[{"r", "/", "R"}], " ", "a0", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"\[Lambda]", "/", "4"}], " ", 
            RowBox[{
             RowBox[{"R", "^", "4"}], "/", 
             RowBox[{"r", "^", "2"}]}]}]}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{"a0", "^", "4"}], "*", "c", " ", 
           RowBox[{
            RowBox[{"R", "^", "2"}], " ", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", 
              RowBox[{"R", "^", "2"}], " ", 
              RowBox[{"a0", "^", "4"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"R", "^", "6"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"a0", "^", "4"}], " ", 
            RowBox[{"r", "^", "4"}]}], ")"}]}]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5415759142303276`*^9, 3.541575921811941*^9}, {
  3.541576726394758*^9, 3.541576737267977*^9}, {3.5415774005467563`*^9, 
  3.541577403900762*^9}, {3.541580522311057*^9, 3.5415806278462424`*^9}, {
  3.5415807733506985`*^9, 3.541580830244998*^9}, {3.5415817216787357`*^9, 
  3.5415818353012347`*^9}, {3.541581872613369*^9, 3.541581885181088*^9}, {
  3.54158192962263*^9, 3.541582048459427*^9}, {3.5416814066600637`*^9, 
  3.541681407684122*^9}, {3.541724595326486*^9, 3.5417246026319036`*^9}, {
  3.5417306415933127`*^9, 3.5417306671537747`*^9}, {3.5417308689883184`*^9, 
  3.5417308980299797`*^9}, {3.541731128548165*^9, 3.541731133651457*^9}, {
  3.5417355192342978`*^9, 3.5417355211254063`*^9}, {3.541735620833109*^9, 
  3.5417356230702367`*^9}, {3.5417636094616127`*^9, 3.54176361390762*^9}, {
  3.54503023739192*^9, 3.5450302415051556`*^9}, {3.5450303469211845`*^9, 
  3.5450303665433073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EDil3", "[", 
    RowBox[{
    "r_", ",", "R_", ",", "a0_", ",", "c_", ",", "\[Lambda]_", ",", "k_", ",",
      "gs_", ",", "Q_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"c", " ", "gs", " ", 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a0", "4"], " ", "Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["a0", "2"]}], 
           SuperscriptBox["R", "4"]], "]"}], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["a0", "2"], 
           SuperscriptBox["R", "2"]], "]"}]}], ")"}]}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox["R", "6"]}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["a0", "4"], " ", "Q"}], 
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["k", "2"], "+", 
         FractionBox[
          RowBox[{"4", " ", "c"}], 
          SuperscriptBox["R", "2"]]}]], " ", 
       SuperscriptBox["R", "6"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Xi]1", "^", "2"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{
              "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
               "R"}], "]"}], "^", "2"}], "/", 
            RowBox[{"R", "^", "2"}]}]}], "-", 
          RowBox[{"4", 
           RowBox[{"\[Xi]2", "^", "2"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Xi]2", "^", "2"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{
              "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
               "R"}], "]"}], "^", "2"}], "/", 
            RowBox[{"R", "^", "2"}]}]}], "+", 
          RowBox[{"4", 
           RowBox[{"\[Xi]1", "^", "2"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"4", 
           RowBox[{"c", "/", 
            RowBox[{"R", "^", "2"}]}]}]}], "]"}], 
        RowBox[{"Log", "[", " ", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{
           "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "R"}], 
           "]"}], "^", "2"}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5417644433906775`*^9, 3.541764456666301*^9}, {
  3.541764510143195*^9, 3.541764525665222*^9}, {3.5450302575620737`*^9, 
  3.5450302937981462`*^9}, {3.5450303577208023`*^9, 3.5450303583888407`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Defining", " ", "the", " ", "Tension"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Tension2", "[", 
      RowBox[{
      "r_", ",", "R_", ",", "a0_", ",", "c_", ",", "\[Lambda]_", ",", "k_", 
       ",", "gs_", ",", "Q_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"EDil3", "[", 
         RowBox[{
         "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "k", ",", 
          "gs", ",", "Q"}], "]"}], "]"}], 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{
          "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "R"}], 
          "]"}], 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{
             "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "R"}],
              "]"}], ",", "a0"}], "]"}], "/", "a0"}]}], "]"}]}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Tension2", "[", 
    RowBox[{
    "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "k", ",", "gs",
      ",", "Q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.54168172146807*^9, 3.5416817509517565`*^9}, {
  3.5416818021486845`*^9, 3.541681814160372*^9}, {3.5416820250174317`*^9, 
  3.541682095107441*^9}, {3.5417309135168657`*^9, 3.5417309268026257`*^9}, {
  3.5417645352748384`*^9, 3.541764549611264*^9}, {3.5450303756188264`*^9, 
  3.5450303806611147`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"Abs", "[", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "c", " ", 
      SuperscriptBox["R", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a0", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["R", "4"], " ", "\[Lambda]"}]}], ")"}], "2"]}]}], 
    RowBox[{
     SuperscriptBox["a0", "4"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox["R", "2"]}]], "]"}], " ", 
  RowBox[{"\[Sqrt]", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"c", " ", 
       SuperscriptBox["R", "6"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", " ", "gs", " ", 
        SuperscriptBox["R", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a0", "4"], " ", "Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["a0", "2"]}], 
            SuperscriptBox["R", "4"]], "]"}], "-", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["a0", "2"], 
            SuperscriptBox["R", "2"]], "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["k", "2"], "+", 
           FractionBox[
            RowBox[{"4", " ", "c"}], 
            SuperscriptBox["R", "2"]]}]]], 
        RowBox[{
         SuperscriptBox["a0", "4"], " ", "Q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["k", "2"], "+", 
              FractionBox[
               RowBox[{"4", " ", "c"}], 
               SuperscriptBox["R", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"4", " ", "c", " ", 
                SuperscriptBox["R", "6"]}], "+", 
               RowBox[{
                SuperscriptBox["a0", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["R", "4"], " ", "\[Lambda]"}]}], ")"}], 
                 "2"]}]}], 
              RowBox[{"16", " ", 
               SuperscriptBox["a0", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["R", "2"]}]], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                FractionBox[
                 RowBox[{"4", " ", "c"}], 
                 SuperscriptBox["R", "2"]]}]]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["k", "2"], "+", 
                  FractionBox[
                   RowBox[{"4", " ", "c"}], 
                   SuperscriptBox["R", "2"]]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"4", " ", "c", " ", 
                   SuperscriptBox["R", "6"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a0", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["R", "4"], " ", "\[Lambda]"}]}], ")"}], 
                    "2"]}]}], 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a0", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["R", "4"]}]]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                FractionBox[
                 RowBox[{"4", " ", "c"}], 
                 SuperscriptBox["R", "2"]]}]]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["k", "2"], "+", 
                  FractionBox[
                   RowBox[{"4", " ", "c"}], 
                   SuperscriptBox["R", "2"]]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"4", " ", "c", " ", 
                   SuperscriptBox["R", "6"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a0", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["R", "4"], " ", "\[Lambda]"}]}], ")"}], 
                    "2"]}]}], 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a0", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["R", "4"]}]]}], ")"}]}], "]"}]}]}], 
          ")"}]}]}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.541682086371941*^9, 3.5416821082611933`*^9}, 
   3.541724650978669*^9, 3.5417251027295074`*^9, 3.5417253638384423`*^9, 
   3.5417255440247483`*^9, {3.541730671636031*^9, 3.5417306842817545`*^9}, 
   3.541730818208414*^9, 3.541730939049326*^9, 3.5417355783246775`*^9, 
   3.5417356425433507`*^9, 3.541763629133247*^9, 3.541764551701668*^9, 
   3.541764610279771*^9, 3.542049867874423*^9, 3.543117499386353*^9, 
   3.543205391132595*^9, 3.5450304227435217`*^9, 3.545030704566641*^9, 
   3.545030918805895*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Plot", " ", "the", " ", "dilaton", " ", "and", " ", "tension"}], 
    ",", " ", 
    RowBox[{"\[Gamma]", "=", "1"}], ",", " ", 
    RowBox[{"q", "=", "2"}], ",", " ", 
    RowBox[{"C", "=", 
     RowBox[{"\[CapitalLambda]", "=", "2"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Define", " ", "the", " ", "horizon", " ", "positions"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    FractionBox["\[Lambda]", "\[CapitalLambda]"], "+", 
    SqrtBox[
     FractionBox["c", 
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{"x", "^", "2"}]}]]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rp", "[", 
     RowBox[{"\[Lambda]_", ",", "R_", ",", "c_", ",", "a0_"}], "]"}], " ", ":=", 
    RowBox[{"R", "*", 
     RowBox[{"Sqrt", "[", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox["R", "2"]}], 
          SuperscriptBox["a0", "4"]]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"]}], "]"}]}]}], ";", 
   RowBox[{"rp", "[", 
    RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5416833582836905`*^9, 3.541683571440882*^9}, {
   3.5417185182013607`*^9, 3.5417185524463196`*^9}, {3.541724710352065*^9, 
   3.5417247932428064`*^9}, {3.5417250121683283`*^9, 
   3.5417250124893465`*^9}, {3.541725386721751*^9, 3.541725394667206*^9}, {
   3.5417309530061245`*^9, 3.5417309993027725`*^9}, {3.5432066230834*^9, 
   3.5432066262346053`*^9}, {3.543206671069084*^9, 3.5432067404424057`*^9}, {
   3.54320687956345*^9, 3.5432069064422975`*^9}, {3.545030457234494*^9, 
   3.5450304580425406`*^9}, 3.5450308206202793`*^9}],

Cell[BoxData[
 RowBox[{"R", " ", 
  SqrtBox[
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"c", " ", 
        SuperscriptBox["R", "2"]}], 
       SuperscriptBox["a0", "4"]]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"]}]]}]], "Output",
 CellChangeTimes->{3.545030824553504*^9, 3.5450309190259075`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    FractionBox["\[Lambda]", "\[CapitalLambda]"], "-", 
    SqrtBox[
     FractionBox["c", 
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{"x", "^", "2"}]}]]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"rm", "[", 
      RowBox[{"\[Lambda]_", ",", "R_", ",", "c_", ",", "a0_"}], "]"}], " ", ":=", 
     RowBox[{"R", "*", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"c", " ", 
            SuperscriptBox["R", "2"]}], 
           SuperscriptBox["a0", "4"]]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"]}], "]"}]}]}], 
    ";", 
    RowBox[{"rm", "[", 
     RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     FractionBox["\[Lambda]", "\[CapitalLambda]"], "+", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"\[Xi]", "^", "2"}]}], 
      RowBox[{"\[CapitalLambda]", " ", "x"}]], "+", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["\[Lambda]", "\[CapitalLambda]"], "+", 
           FractionBox[
            RowBox[{"2", 
             RowBox[{"\[Xi]", "^", "2"}]}], 
            RowBox[{"\[CapitalLambda]", " ", "x"}]]}], ")"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          FractionBox["\[Lambda]", "\[CapitalLambda]"], ")"}], "^", "2"}], 
        "-", 
        FractionBox["c", 
         RowBox[{"\[CapitalLambda]", " ", 
          RowBox[{"x", "^", "2"}]}]]}]], "   ", "\[IndentingNewLine]", 
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"\[CapitalLambda]", " ", "c"}]}]], "-", "k"}], ")"}]}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.5416833582836905`*^9, 3.541683571440882*^9}, {
  3.5417185182013607`*^9, 3.5417185524463196`*^9}, {3.541724710352065*^9, 
  3.5417247932428064`*^9}, {3.5417250121683283`*^9, 3.5417250124893465`*^9}, {
  3.541725386721751*^9, 3.541725394667206*^9}, {3.5417309530061245`*^9, 
  3.5417309993027725`*^9}, {3.5432066230834*^9, 3.5432066262346053`*^9}, {
  3.543206671069084*^9, 3.5432067404424057`*^9}, {3.54320687956345*^9, 
  3.5432069064422975`*^9}, {3.545030457234494*^9, 3.5450304580425406`*^9}, {
  3.5450308206202793`*^9, 3.5450308337290287`*^9}}],

Cell[BoxData[
 RowBox[{"R", " ", 
  SqrtBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"c", " ", 
        SuperscriptBox["R", "2"]}], 
       SuperscriptBox["a0", "4"]]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"]}]]}]], "Output",
 CellChangeTimes->{3.545030835893152*^9, 3.545030919107912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rbarp", "[", 
    RowBox[{"\[Lambda]_", ",", "R_", ",", "c_", ",", "a0_", ",", "k_"}], 
    "]"}], ":=", 
   RowBox[{"R", "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["k", "2"], "+", 
            FractionBox[
             RowBox[{"4", " ", "c"}], 
             SuperscriptBox["R", "2"]]}]]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["a0", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox["R", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["a0", "4"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "16"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["k", "2"], "+", 
                 FractionBox[
                  RowBox[{"4", " ", "c"}], 
                  SuperscriptBox["R", "2"]]}]]}], ")"}], " ", 
             SuperscriptBox["R", "2"]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["a0", "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"]}], ")"}], 
         "2"]}]]}], "]"}]}]}], ";", 
  RowBox[{"rbarp", "[", 
   RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0", ",", "k"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5416833582836905`*^9, 3.541683571440882*^9}, {
  3.5417185182013607`*^9, 3.5417185524463196`*^9}, {3.541724710352065*^9, 
  3.5417247932428064`*^9}, {3.5417250121683283`*^9, 3.5417250124893465`*^9}, {
  3.541725386721751*^9, 3.541725394667206*^9}, {3.5417309530061245`*^9, 
  3.5417309993027725`*^9}, {3.5432066230834*^9, 3.5432066262346053`*^9}, {
  3.543206671069084*^9, 3.5432067404424057`*^9}, {3.54320687956345*^9, 
  3.5432069064422975`*^9}, {3.545030457234494*^9, 3.5450304580425406`*^9}, {
  3.5450308206202793`*^9, 3.545030845777718*^9}}],

Cell[BoxData[
 RowBox[{"R", " ", 
  SqrtBox[
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "k"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["k", "2"], "+", 
          FractionBox[
           RowBox[{"4", " ", "c"}], 
           SuperscriptBox["R", "2"]]}]]}], ")"}], " ", 
      SuperscriptBox["R", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["a0", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"c", " ", 
         SuperscriptBox["R", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["a0", "4"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["R", "4"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "16"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "k"}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["k", "2"], "+", 
               FractionBox[
                RowBox[{"4", " ", "c"}], 
                SuperscriptBox["R", "2"]]}]]}], ")"}], " ", 
           SuperscriptBox["R", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["a0", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["R", "2"], " ", "\[Lambda]"}], "4"]}], ")"}], 
       "2"]}]]}]]}]], "Output",
 CellChangeTimes->{3.5450308485268755`*^9, 3.5450309191539145`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Plotting", " ", "module"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DilTPlot1", "[", 
     RowBox[{
     "RIN_", ",", "a0IN_", ",", "CIN_", ",", "\[Lambda]IN_", ",", "kIN_", ",",
       "gsIN_", ",", "QIN_", ",", "rmaxIN_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "=", "RIN"}], ",", 
        RowBox[{"a0", "=", "a0IN"}], ",", 
        RowBox[{"c", "=", "CIN"}], ",", 
        RowBox[{"\[Lambda]", "=", "\[Lambda]IN"}], ",", 
        RowBox[{"k", "=", "kIN"}], ",", 
        RowBox[{"gs", "=", "gsIN"}], ",", 
        RowBox[{"Q", "=", "QIN"}], ",", 
        RowBox[{"rmax", "=", "rmaxIN"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"rpv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rp", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}], 
         "]"}]}], ";", 
       RowBox[{"rmv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rm", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}], 
         "]"}]}], ";", 
       RowBox[{"rbarpv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rbarp", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0", ",", "k"}], 
          "]"}], "]"}]}], ";", 
       RowBox[{"rbarmv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rbarm", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0", ",", "k"}], 
          "]"}], "]"}]}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"Plot", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Re", "[", 
                 RowBox[{"Tension2", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
                RowBox[{"Im", "[", 
                 RowBox[{"Tension2", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
                RowBox[{"Re", "[", 
                 RowBox[{"EDil3", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
                RowBox[{"Im", "[", 
                 RowBox[{"EDil3", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
              RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
            RowBox[{"ContourPlot", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"r", "\[Equal]", "rpv"}], ",", 
                RowBox[{"r", "\[Equal]", "rmv"}], ",", 
                RowBox[{"r", "\[Equal]", "rbarpv"}], ",", 
                RowBox[{"r", "\[Equal]", "rbarmv"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a0", ",", 
                RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}]}], "]"}], 
          ",", 
          RowBox[{"Re", "[", "rpv", "]"}], ",", 
          RowBox[{"Im", "[", "rpv", "]"}], ",", 
          RowBox[{"Re", "[", "rmv", "]"}], ",", 
          RowBox[{"Im", "[", "rmv", "]"}], ",", 
          RowBox[{"Re", "[", "rbarpv", "]"}], ",", 
          RowBox[{"Im", "[", "rbarpv", "]"}], ",", 
          RowBox[{"Re", "[", "rbarmv", "]"}], ",", 
          RowBox[{"Im", "[", "rbarmv", "]"}]}], "}"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5417167144931946`*^9, 3.54171672053354*^9}, {
  3.5417172634255915`*^9, 3.5417172829647093`*^9}, {3.5417173325055428`*^9, 
  3.5417174032045865`*^9}, {3.5417174903715725`*^9, 3.541717523815485*^9}, {
  3.5417175630787306`*^9, 3.541717564506812*^9}, {3.5417176024829845`*^9, 
  3.5417177294902487`*^9}, {3.541717768707492*^9, 3.541717921621238*^9}, {
  3.541718319894018*^9, 3.5417183382190666`*^9}, {3.541718371379963*^9, 
  3.5417183919471393`*^9}, {3.541718577888775*^9, 3.541718638635249*^9}, {
  3.541723911645382*^9, 3.541723936684814*^9}, {3.5417310048100877`*^9, 
  3.541731020903008*^9}, {3.5417360012308664`*^9, 3.5417360500226574`*^9}, {
  3.5417663067535505`*^9, 3.5417663506676273`*^9}, {3.543117675619433*^9, 
  3.5431176785476007`*^9}, {3.5450304660599995`*^9, 3.5450304671330605`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DilTPlot1", "[", 
  RowBox[{
   RowBox[{"Sqrt", "[", "2", "]"}], ",", "1.5", ",", "2", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.5417175260436125`*^9, 3.5417175945575314`*^9}, {
  3.541724819485307*^9, 3.5417248197713237`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw112k4ldv/BvBtHpM5HBROBxkaVYruFRVKKgnFkZSxMnUoTSoqQ0oOHUOp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        "]]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

        "]]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13c8Ve8fAHBbRsItGUUpJELaqM+JEEmSVfkSyUiLJmkIpSKSItmkIaFU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        "]]}, 
      {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

        "]]}}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    ImageSize->Medium,
    PlotRange->{{0, 5}, {0., 6.600708720388308}},
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]}], ",", "0.`", ",", "0.3333333333333334`", ",", "0.`", ",",
    "1.3743685418725535`", ",", "0.9423925370150951`", ",", 
   "0.6707095193728777`", ",", 
   RowBox[{"Re", "[", 
    RowBox[{"rbarm", "[", 
     RowBox[{
      RowBox[{"-", "1.`"}], ",", "1.4142135623730951`", ",", "2.`", ",", 
      "1.5`", ",", 
      RowBox[{"-", "1.`"}]}], "]"}], "]"}], ",", 
   RowBox[{"Im", "[", 
    RowBox[{"rbarm", "[", 
     RowBox[{
      RowBox[{"-", "1.`"}], ",", "1.4142135623730951`", ",", "2.`", ",", 
      "1.5`", ",", 
      RowBox[{"-", "1.`"}]}], "]"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5417310488636074`*^9, 3.5417311498213816`*^9, 
  3.541735530564946*^9, 3.5417355880622344`*^9, 3.5417356480106635`*^9, 
  3.5417360524617968`*^9, 3.5417636340940557`*^9, 3.5417663626952486`*^9, 
  3.5431176013081827`*^9, 3.54311767994468*^9, 3.5432053924886723`*^9, 
  3.545030470579258*^9, 3.5450309195179358`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Here", " ", "is", " ", "the", " ", "manipulate"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{"DilTPlot1", "[", 
     RowBox[{
     "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "k", ",", "gs", ",", 
      "Q", ",", "rmax"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a0", ",", "1", ",", "\"\<a0\>\""}], "}"}], ",", "0", ",", 
      RowBox[{"Sqrt", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "\"\<\[Lambda]\>\""}], "}"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "\"\<k\>\""}], "}"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c", ",", "2", ",", "\"\<C\>\""}], "}"}], ",", "0", ",", 
      "100"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R", ",", 
        RowBox[{"Sqrt", "[", "2", "]"}], ",", "\"\<R\>\""}], "}"}], ",", "0", 
      ",", "100"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"gs", ",", "1", ",", "\"\<gs\>\""}], "}"}], ",", "0", ",", 
      "100"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Q", ",", "2", ",", "\"\<Q\>\""}], "}"}], ",", 
      RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rmax", ",", "5", ",", "\"\<rmax\>\""}], "}"}], ",", "0", ",", 
      "100"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.541718101449524*^9, 3.5417183054201903`*^9}, {
  3.54171897538451*^9, 3.5417189765615773`*^9}, {3.5417191113052845`*^9, 
  3.5417191280152397`*^9}, {3.5417239505096045`*^9, 3.5417239955111785`*^9}, {
  3.541727486097829*^9, 3.541727488675976*^9}, {3.541731066414611*^9, 
  3.541731070850865*^9}, {3.5417663831010847`*^9, 3.541766399106713*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a0$$ = 1, $CellContext`c$$ = 
    2, $CellContext`gs$$ = 1, $CellContext`k$$ = 0, $CellContext`Q$$ = 
    2, $CellContext`R$$ = 2^Rational[1, 2], $CellContext`rmax$$ = 
    5, $CellContext`\[Lambda]$$ = 0, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`a0$$], 1, "a0"}, 0, 5^Rational[1, 2]}, {{
       Hold[$CellContext`\[Lambda]$$], 0, "\[Lambda]"}, -1, 1, 1}, {{
       Hold[$CellContext`k$$], 0, "k"}, -1, 1, 1}, {{
       Hold[$CellContext`c$$], 2, "C"}, 0, 100}, {{
       Hold[$CellContext`R$$], 2^Rational[1, 2], "R"}, 0, 100}, {{
       Hold[$CellContext`gs$$], 1, "gs"}, 0, 100}, {{
       Hold[$CellContext`Q$$], 2, "Q"}, -10, 10}, {{
       Hold[$CellContext`rmax$$], 5, "rmax"}, 0, 100}}, Typeset`size$$ = {
    1110.5, {271., 229.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`a0$39740$$ = 
    0, $CellContext`\[Lambda]$39745$$ = 0, $CellContext`k$39746$$ = 
    0, $CellContext`c$39747$$ = 0, $CellContext`R$39748$$ = 
    0, $CellContext`gs$39749$$ = 0, $CellContext`Q$39750$$ = 
    0, $CellContext`rmax$39751$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a0$$ = 1, $CellContext`c$$ = 
        2, $CellContext`gs$$ = 1, $CellContext`k$$ = 0, $CellContext`Q$$ = 
        2, $CellContext`R$$ = 2^Rational[1, 2], $CellContext`rmax$$ = 
        5, $CellContext`\[Lambda]$$ = 0}, "ControllerVariables" :> {
        Hold[$CellContext`a0$$, $CellContext`a0$39740$$, 0], 
        Hold[$CellContext`\[Lambda]$$, $CellContext`\[Lambda]$39745$$, 0], 
        Hold[$CellContext`k$$, $CellContext`k$39746$$, 0], 
        Hold[$CellContext`c$$, $CellContext`c$39747$$, 0], 
        Hold[$CellContext`R$$, $CellContext`R$39748$$, 0], 
        Hold[$CellContext`gs$$, $CellContext`gs$39749$$, 0], 
        Hold[$CellContext`Q$$, $CellContext`Q$39750$$, 0], 
        Hold[$CellContext`rmax$$, $CellContext`rmax$39751$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`DilTPlot1[$CellContext`R$$, $CellContext`a0$$, \
$CellContext`c$$, $CellContext`\[Lambda]$$, $CellContext`k$$, \
$CellContext`gs$$, $CellContext`Q$$, $CellContext`rmax$$], 
      "Specifications" :> {{{$CellContext`a0$$, 1, "a0"}, 0, 5^
         Rational[1, 2]}, {{$CellContext`\[Lambda]$$, 0, "\[Lambda]"}, -1, 1, 
         1}, {{$CellContext`k$$, 0, "k"}, -1, 1, 
         1}, {{$CellContext`c$$, 2, "C"}, 0, 
         100}, {{$CellContext`R$$, 2^Rational[1, 2], "R"}, 0, 
         100}, {{$CellContext`gs$$, 1, "gs"}, 0, 
         100}, {{$CellContext`Q$$, 2, "Q"}, -10, 
         10}, {{$CellContext`rmax$$, 5, "rmax"}, 0, 100}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{1757., {314., 323.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.543205392586678*^9, 3.545030475194522*^9, 
  3.54503091959594*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Plot", " ", "the", " ", "region", " ", "around", " ", "rbarplus", " ", 
    RowBox[{"(", 
     RowBox[{"the", " ", "outer", " ", "event", " ", "horizon"}], ")"}], " ", 
    "in", " ", "more", " ", "detail"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DilTPlot3", "[", 
     RowBox[{
     "RIN_", ",", "a0IN_", ",", "CIN_", ",", "\[Lambda]IN_", ",", "kIN_", ",",
       "gsIN_", ",", "QIN_", ",", "fctIN_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "=", "RIN"}], ",", 
        RowBox[{"a0", "=", "a0IN"}], ",", 
        RowBox[{"c", "=", "CIN"}], ",", 
        RowBox[{"\[Lambda]", "=", "\[Lambda]IN"}], ",", 
        RowBox[{"k", "=", "kIN"}], ",", 
        RowBox[{"gs", "=", "gsIN"}], ",", 
        RowBox[{"Q", "=", "QIN"}], ",", 
        RowBox[{"fct", "=", "fctIN"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"rpv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rp", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}], 
         "]"}]}], ";", 
       RowBox[{"rmv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rm", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}], 
         "]"}]}], ";", 
       RowBox[{"rbarpv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rbarp", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0", ",", "k"}], 
          "]"}], "]"}]}], ";", 
       RowBox[{"rbarmv", "=", 
        RowBox[{"N", "[", 
         RowBox[{"rbarm", "[", 
          RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0", ",", "k"}], 
          "]"}], "]"}]}], ";", 
       RowBox[{"rmin", "=", 
        RowBox[{"fct", "*", "rbarpv"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rmax", "=", 
        RowBox[{"rbarpv", "/", "fct"}]}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Plot", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"Tension2", "[", 
                 RowBox[{
                 "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                  "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{"Tension2", "[", 
                 RowBox[{
                 "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                  "k", ",", "gs", ",", "Q"}], "]"}], "]"}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"Re", "[", 
                 RowBox[{"EDil3", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
                RowBox[{"Im", "[", 
                 RowBox[{"EDil3", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}]}], "*)"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
             RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
           RowBox[{"ContourPlot", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"r", "\[Equal]", "rpv"}], ",", 
               RowBox[{"r", "\[Equal]", "rmv"}], ",", 
               RowBox[{"r", "\[Equal]", "rbarpv"}], ",", 
               RowBox[{"r", "\[Equal]", "rbarmv"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a0", ",", 
               RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}]}], "]"}], 
         "}"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.541767953406975*^9, 3.541768074244787*^9}, {
   3.5417681887801886`*^9, 3.5417681923369946`*^9}, {3.5417682232718487`*^9, 
   3.5417682474206915`*^9}, {3.541768331442439*^9, 3.54176836048969*^9}, {
   3.5420499795498104`*^9, 3.542049999175933*^9}, {3.543117726756358*^9, 
   3.543117734366793*^9}, {3.543118484910722*^9, 3.5431184879248943`*^9}, 
   3.5431185381277657`*^9, {3.5450305090594587`*^9, 3.5450305121536355`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"DilTPlot3", "[", 
    RowBox[{
    "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "k", ",", "gs", ",", "Q",
      ",", "fct"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a0", ",", "1", ",", "\"\<a0\>\""}], "}"}], ",", "0", ",", 
     RowBox[{"Sqrt", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "\"\<\[Lambda]\>\""}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "\"\<k\>\""}], "}"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "\"\<C\>\""}], "}"}], ",", "0", ",", 
     "100"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"R", ",", 
       RowBox[{"Sqrt", "[", "2", "]"}], ",", "\"\<R\>\""}], "}"}], ",", "0", 
     ",", "100"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"gs", ",", "1", ",", "\"\<gs\>\""}], "}"}], ",", "0", ",", 
     "100"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q", ",", "2", ",", "\"\<Q\>\""}], "}"}], ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"fct", ",", "0.95", ",", "\"\<Range\>\""}], "}"}], ",", "0.5", 
     ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.541768090702816*^9, 3.5417680984404297`*^9}, {
  3.5417682543471036`*^9, 3.54176828077355*^9}, {3.5431177415512037`*^9, 
  3.5431177416502094`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a0$$ = 1, $CellContext`c$$ = 
    2, $CellContext`fct$$ = 0.95, $CellContext`gs$$ = 1, $CellContext`k$$ = 
    0, $CellContext`Q$$ = 2, $CellContext`R$$ = 2^
    Rational[1, 2], $CellContext`\[Lambda]$$ = 0, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`a0$$], 1, "a0"}, 0, 5^Rational[1, 2]}, {{
       Hold[$CellContext`\[Lambda]$$], 0, "\[Lambda]"}, -1, 1, 1}, {{
       Hold[$CellContext`k$$], 0, "k"}, -1, 1, 1}, {{
       Hold[$CellContext`c$$], 2, "C"}, 0, 100}, {{
       Hold[$CellContext`R$$], 2^Rational[1, 2], "R"}, 0, 100}, {{
       Hold[$CellContext`gs$$], 1, "gs"}, 0, 100}, {{
       Hold[$CellContext`Q$$], 2, "Q"}, -10, 10}, {{
       Hold[$CellContext`fct$$], 0.95, "Range"}, 0.5, 2}}, Typeset`size$$ = {
    712., {212., 229.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`a0$39854$$ = 
    0, $CellContext`\[Lambda]$39855$$ = 0, $CellContext`k$39856$$ = 
    0, $CellContext`c$39857$$ = 0, $CellContext`R$39858$$ = 
    0, $CellContext`gs$39859$$ = 0, $CellContext`Q$39860$$ = 
    0, $CellContext`fct$39861$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a0$$ = 1, $CellContext`c$$ = 
        2, $CellContext`fct$$ = 0.95, $CellContext`gs$$ = 1, $CellContext`k$$ = 
        0, $CellContext`Q$$ = 2, $CellContext`R$$ = 
        2^Rational[1, 2], $CellContext`\[Lambda]$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a0$$, $CellContext`a0$39854$$, 0], 
        Hold[$CellContext`\[Lambda]$$, $CellContext`\[Lambda]$39855$$, 0], 
        Hold[$CellContext`k$$, $CellContext`k$39856$$, 0], 
        Hold[$CellContext`c$$, $CellContext`c$39857$$, 0], 
        Hold[$CellContext`R$$, $CellContext`R$39858$$, 0], 
        Hold[$CellContext`gs$$, $CellContext`gs$39859$$, 0], 
        Hold[$CellContext`Q$$, $CellContext`Q$39860$$, 0], 
        Hold[$CellContext`fct$$, $CellContext`fct$39861$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`DilTPlot3[$CellContext`R$$, $CellContext`a0$$, \
$CellContext`c$$, $CellContext`\[Lambda]$$, $CellContext`k$$, \
$CellContext`gs$$, $CellContext`Q$$, $CellContext`fct$$], 
      "Specifications" :> {{{$CellContext`a0$$, 1, "a0"}, 0, 5^
         Rational[1, 2]}, {{$CellContext`\[Lambda]$$, 0, "\[Lambda]"}, -1, 1, 
         1}, {{$CellContext`k$$, 0, "k"}, -1, 1, 
         1}, {{$CellContext`c$$, 2, "C"}, 0, 
         100}, {{$CellContext`R$$, 2^Rational[1, 2], "R"}, 0, 
         100}, {{$CellContext`gs$$, 1, "gs"}, 0, 
         100}, {{$CellContext`Q$$, 2, "Q"}, -10, 
         10}, {{$CellContext`fct$$, 0.95, "Range"}, 0.5, 2}}, "Options" :> {},
       "DefaultOptions" :> {}],
     ImageSizeCache->{1288., {269., 278.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.541768099204831*^9, 3.541768139234501*^9, 3.541768193647397*^9, 
   3.541768281491151*^9, {3.541768333345642*^9, 3.5417683626424932`*^9}, 
   3.5420500013090553`*^9, 3.5431177435303173`*^9, 3.5431184898940067`*^9, 
   3.5431185421159935`*^9, 3.5432053929566994`*^9, 3.545030499254898*^9, 
   3.545030919839954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Plot", " ", "the", " ", "region", " ", "around", " ", "r"}], 
     "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "the", " ", "outer", " ", "\"\<naive\>\"", " ", "horizon", " ", "n", 
         RowBox[{"(", 
          RowBox[{"t", ",", "r"}], ")"}]}], "=", "0"}], ")"}], " ", "in", " ",
       "more", " ", "detail"}], " ", "-", " ", 
     RowBox[{
     "to", " ", "see", " ", "whether", " ", "the", " ", "is", " ", "really", 
      " ", "a", " ", "deconfinement", " ", "transition", " ", "in", " ", 
      "the", " ", "case", " ", "k"}]}], "=", 
    RowBox[{"lambda", "=", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DilTPlot4", "[", 
      RowBox[{
      "RIN_", ",", "a0IN_", ",", "CIN_", ",", "\[Lambda]IN_", ",", "kIN_", 
       ",", "gsIN_", ",", "QIN_", ",", "fctIN_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R", "=", "RIN"}], ",", 
         RowBox[{"a0", "=", "a0IN"}], ",", 
         RowBox[{"c", "=", "CIN"}], ",", 
         RowBox[{"\[Lambda]", "=", "\[Lambda]IN"}], ",", 
         RowBox[{"k", "=", "kIN"}], ",", 
         RowBox[{"gs", "=", "gsIN"}], ",", 
         RowBox[{"Q", "=", "QIN"}], ",", 
         RowBox[{"fct", "=", "fctIN"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"rpv", "=", 
         RowBox[{"N", "[", 
          RowBox[{"rp", "[", 
           RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}], 
          "]"}]}], ";", 
        RowBox[{"rmv", "=", 
         RowBox[{"N", "[", 
          RowBox[{"rm", "[", 
           RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0"}], "]"}], 
          "]"}]}], ";", 
        RowBox[{"rbarpv", "=", 
         RowBox[{"N", "[", 
          RowBox[{"rbarp", "[", 
           RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0", ",", "k"}], 
           "]"}], "]"}]}], ";", 
        RowBox[{"rbarmv", "=", 
         RowBox[{"N", "[", 
          RowBox[{"rbarm", "[", 
           RowBox[{"\[Lambda]", ",", "R", ",", "c", ",", "a0", ",", "k"}], 
           "]"}], "]"}]}], ";", 
        RowBox[{"rmin", "=", 
         RowBox[{"fct", "*", "rpv"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"rmax", "=", 
         RowBox[{"rpv", "/", "fct"}]}], ";", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"Plot", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Re", "[", 
                 RowBox[{"Tension2", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
                RowBox[{"Im", "[", 
                 RowBox[{"Tension2", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
                RowBox[{"Re", "[", 
                 RowBox[{"EDil3", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}], ",", 
                RowBox[{"Im", "[", 
                 RowBox[{"EDil3", "[", 
                  RowBox[{
                  "r", ",", "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", 
                   "k", ",", "gs", ",", "Q"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
              RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], ",", 
            RowBox[{"ContourPlot", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"r", "\[Equal]", "rpv"}], ",", 
                RowBox[{"r", "\[Equal]", "rmv"}], ",", 
                RowBox[{"r", "\[Equal]", "rbarpv"}], ",", 
                RowBox[{"r", "\[Equal]", "rbarmv"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a0", ",", 
                RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}]}], "]"}], 
          "}"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Manipulate", "[", 
    RowBox[{
     RowBox[{"DilTPlot4", "[", 
      RowBox[{
      "R", ",", "a0", ",", "c", ",", "\[Lambda]", ",", "k", ",", "gs", ",", 
       "Q", ",", "fct"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a0", ",", "1", ",", "\"\<a0\>\""}], "}"}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "\"\<\[Lambda]\>\""}], "}"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "\"\<k\>\""}], "}"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", ",", "2", ",", "\"\<C\>\""}], "}"}], ",", "0", ",", 
       "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R", ",", 
         RowBox[{"Sqrt", "[", "2", "]"}], ",", "\"\<R\>\""}], "}"}], ",", "0",
        ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gs", ",", "1", ",", "\"\<gs\>\""}], "}"}], ",", "0", ",", 
       "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q", ",", "2", ",", "\"\<Q\>\""}], "}"}], ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"fct", ",", "0.95", ",", "\"\<Range\>\""}], "}"}], ",", "0.5",
        ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5431180078494353`*^9, 3.54311803240584*^9}, {
  3.5431181474194183`*^9, 3.5431182004134493`*^9}, {3.5431182714645133`*^9, 
  3.543118281771103*^9}, {3.5450305161028614`*^9, 3.5450305278875356`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a0$$ = 1, $CellContext`c$$ = 
    2, $CellContext`fct$$ = 0.95, $CellContext`gs$$ = 1, $CellContext`k$$ = 
    0, $CellContext`Q$$ = 2, $CellContext`R$$ = 2^
    Rational[1, 2], $CellContext`\[Lambda]$$ = 0, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`a0$$], 1, "a0"}, 0, 5^Rational[1, 2]}, {{
       Hold[$CellContext`\[Lambda]$$], 0, "\[Lambda]"}, -1, 1, 1}, {{
       Hold[$CellContext`k$$], 0, "k"}, -1, 1, 1}, {{
       Hold[$CellContext`c$$], 2, "C"}, 0, 100}, {{
       Hold[$CellContext`R$$], 2^Rational[1, 2], "R"}, 0, 100}, {{
       Hold[$CellContext`gs$$], 1, "gs"}, 0, 100}, {{
       Hold[$CellContext`Q$$], 2, "Q"}, -10, 10}, {{
       Hold[$CellContext`fct$$], 0.95, "Range"}, 0.5, 2}}, Typeset`size$$ = {
    712., {212., 229.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`a0$40354$$ = 
    0, $CellContext`\[Lambda]$40355$$ = 0, $CellContext`k$40356$$ = 
    0, $CellContext`c$40357$$ = 0, $CellContext`R$40358$$ = 
    0, $CellContext`gs$40359$$ = 0, $CellContext`Q$40360$$ = 
    0, $CellContext`fct$40361$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a0$$ = 1, $CellContext`c$$ = 
        2, $CellContext`fct$$ = 0.95, $CellContext`gs$$ = 1, $CellContext`k$$ = 
        0, $CellContext`Q$$ = 2, $CellContext`R$$ = 
        2^Rational[1, 2], $CellContext`\[Lambda]$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a0$$, $CellContext`a0$40354$$, 0], 
        Hold[$CellContext`\[Lambda]$$, $CellContext`\[Lambda]$40355$$, 0], 
        Hold[$CellContext`k$$, $CellContext`k$40356$$, 0], 
        Hold[$CellContext`c$$, $CellContext`c$40357$$, 0], 
        Hold[$CellContext`R$$, $CellContext`R$40358$$, 0], 
        Hold[$CellContext`gs$$, $CellContext`gs$40359$$, 0], 
        Hold[$CellContext`Q$$, $CellContext`Q$40360$$, 0], 
        Hold[$CellContext`fct$$, $CellContext`fct$40361$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`DilTPlot4[$CellContext`R$$, $CellContext`a0$$, \
$CellContext`c$$, $CellContext`\[Lambda]$$, $CellContext`k$$, \
$CellContext`gs$$, $CellContext`Q$$, $CellContext`fct$$], 
      "Specifications" :> {{{$CellContext`a0$$, 1, "a0"}, 0, 5^
         Rational[1, 2]}, {{$CellContext`\[Lambda]$$, 0, "\[Lambda]"}, -1, 1, 
         1}, {{$CellContext`k$$, 0, "k"}, -1, 1, 
         1}, {{$CellContext`c$$, 2, "C"}, 0, 
         100}, {{$CellContext`R$$, 2^Rational[1, 2], "R"}, 0, 
         100}, {{$CellContext`gs$$, 1, "gs"}, 0, 
         100}, {{$CellContext`Q$$, 2, "Q"}, -10, 
         10}, {{$CellContext`fct$$, 0.95, "Range"}, 0.5, 2}}, "Options" :> {},
       "DefaultOptions" :> {}],
     ImageSizeCache->{1288., {269., 278.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.543118283154182*^9, 3.543205393171712*^9, 
  3.545030531236727*^9, 3.545030937635972*^9}]
}, Open  ]]
},
WindowSize->{1350, 681},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification->1.9000002145767212`,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 189, 4, 55, "Input"],
Cell[737, 26, 2909, 78, 290, "Input"],
Cell[3649, 106, 2831, 84, 390, "Input"],
Cell[CellGroupData[{
Cell[6505, 194, 1569, 41, 192, "Input"],
Cell[8077, 237, 6240, 169, 597, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14354, 411, 1902, 47, 295, "Input"],
Cell[16259, 460, 414, 14, 120, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16710, 479, 2620, 72, 324, "Input"],
Cell[19333, 553, 434, 15, 120, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19804, 573, 2501, 69, 296, "Input"],
Cell[22308, 644, 1623, 54, 186, "Output"]
}, Open  ]],
Cell[23946, 701, 4846, 108, 464, "Input"],
Cell[CellGroupData[{
Cell[28817, 813, 338, 7, 55, "Input"],
Cell[29158, 822, 15246, 266, 562, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44441, 1093, 2106, 56, 192, "Input"],
Cell[46550, 1151, 3622, 66, 667, "Output"]
}, Open  ]],
Cell[50187, 1220, 4449, 104, 464, "Input"],
Cell[CellGroupData[{
Cell[54661, 1328, 1728, 50, 158, "Input"],
Cell[56392, 1380, 3884, 71, 577, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60313, 1456, 6322, 159, 702, "Input"],
Cell[66638, 1617, 3656, 67, 577, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

